Contour-Aware Equipotential Learning for Semantic Segmentation

With increasing demands for high-quality semantic segmentation in the industry, hard-distinguishing semantic boundaries have posed a significant threat to existing solutions. Inspired by real-life experience, i.e., combining varied observations contributes to higher visual recognition confidence, we present the equipotential learning (EPL) method. This novel module transfers the predicted/ground-truth semantic labels to a self-defined potential domain to learn and infer decision boundaries along customized directions. The conversion to the potential domain is implemented via a lightweight differentiable anisotropic convolution without incurring any parameter overhead. Besides, the designed two loss functions, the point loss and the equipotential line loss implement anisotropic field regression and category-level contour learning, respectively, enhancing prediction consistencies in the inter/intra-class boundary areas. More importantly, EPL is agnostic to network architectures, and thus it can be plugged into most existing segmentation models. This paper is the first attempt to address the boundary segmentation problem with field regression and contour learning. Meaningful performance improvements on Pascal Voc 2012 and Cityscapes demonstrate that the proposed EPL module can benefit the off-the-shelf fully convolutional network models when recognizing semantic boundary areas. Besides, intensive comparisons and analysis show the favorable merits of EPL for distinguishing semantically-similar and irregular-shaped categories.

==> EPL.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import cv2
from scipy.ndimage.interpolation import rotate
import numpy as np


df_name=['up','down','left','right']

class Base_class(nn.Module):
    def __init__(self, nbr_classes=21,kernel_size=7, type='A',ignore_index=255):
        super().__init__()
        self.kernel_size = kernel_size
        self.ignore_index = ignore_index
        self.nbr_classes=nbr_classes
        self.smooth=1.
        self.half_kernel=kernel_size//2
        self.nbr_splitter=8 if type=='C' else 4
        self.type=type
        self.df_vector=self.anisot_initialization(self.type)

    def network_builder(self,indices):
        df_vector=self.df_vector[indices]
        #self.nbr_splitter=len(df_vector)
        weight = torch.zeros(self.nbr_classes, self.nbr_classes, self.kernel_size,
                              self.kernel_size).cuda().float()
        #print(df_vector[i])
        for k in range(self.nbr_classes):
            weight[k, k]=torch.from_numpy(df_vector.copy()).cuda().float()
        kernel_convolution=nn.Conv2d(self.nbr_classes,self.nbr_classes,kernel_size=self.kernel_size,stride=1,dilation=1, groups=1,
                  bias=False)
        kernel_convolution.weight=nn.Parameter(weight)
        for param in kernel_convolution.parameters():
            param.requires_grad = False
        return kernel_convolution


    def anisot_initialization(self,type='A'):
        aniso_vector=[]
        base_matrix=np.zeros((self.kernel_size,self.kernel_size))
        mid = int(self.kernel_size / 2)+1

        if type =='C':
            matrix_A=self.anisot_initialization(type='A')
            matrix_B=self.anisot_initialization(type='B')
            for i in range(self.nbr_splitter):
                aniso_vector.append(matrix_A[i])
                aniso_vector.append(matrix_B[i])
        else:
            if type == 'A':
                start = [x for x in range(mid)]
                base_matrix[mid - 1, start] = 1
            elif type == 'B':
                matrix = np.ones(mid)
                matrix = np.diag(matrix)
                base_matrix[np.where(matrix)] = 1
            for i in range(self.nbr_splitter):
                base_matrix=np.rot90(base_matrix,i)
                aniso_vector.append(base_matrix)
        return aniso_vector




class Point_loss(Base_class):
    def forward(self, prediction, class_label):
        point_loss=0
        prediction = F.softmax(prediction, dim=1)
        batch,nbr_class,w,h=prediction.size()
        for i in range(self.nbr_splitter):
            aniso_opator = self.network_builder(i)
            tmp_pre=aniso_opator(F.pad(prediction, pad=(self.kernel_size // 2, self.kernel_size // 2, self.kernel_size // 2, self.kernel_size // 2), mode='replicate')).view(batch,nbr_class,w,h)
            tmp_tar=aniso_opator(F.pad(class_label, pad=(self.kernel_size // 2, self.kernel_size // 2, self.kernel_size // 2, self.kernel_size // 2), mode='replicate')).view(batch,nbr_class,w,h)
            point_loss+=nn.MSELoss()(tmp_tar,tmp_pre)

        return point_loss/self.nbr_splitter

class Equipotential_line_loss(Base_class):
    def forward(self, prediction, class_label,mu=10):
        prediction = F.softmax(prediction, dim=1)
        batch, nbr_class, w, h = prediction.size()
        line_loss = 0
        for i in range(int(self.nbr_splitter)):
            aniso_opator = self.network_builder(i)
            tmp_pre = aniso_opator(F.pad(prediction, pad=(
                self.half_kernel, self.half_kernel, self.half_kernel, self.half_kernel),
                                         mode='constant')).view(batch * nbr_class, w * h)
            tmp_tar = aniso_opator(F.pad(class_label, pad=(
                self.half_kernel, self.half_kernel, self.half_kernel, self.half_kernel),
                                         mode='constant')).view(batch * nbr_class, w * h)

            pre_indices = torch.argsort(tmp_pre, dim=-1)
            label_mask = (tmp_tar >= 1) & (tmp_tar <= self.half_kernel)
            valid_dims = torch.unique(torch.stack(torch.where(label_mask), dim=1)[:, 0])
            test_mask = torch.zeros(batch * nbr_class, w * h).cuda()
            # print(i)
            for dim in valid_dims:
                start = (tmp_tar[dim] < 1).sum()
                end = (tmp_tar[dim] < (self.half_kernel + 1)).sum()
                test_mask[dim][pre_indices[dim][start:end]] = 1

            tmp_pre = (tmp_pre * test_mask).contiguous()
            tmp_tar = (tmp_tar * label_mask).contiguous()
            for k in range(1, self.half_kernel + 1):
                p_t_k = torch.exp(-((tmp_pre - k) ** mu))
                p_g_k = torch.exp(-((tmp_tar - k) ** mu))
                intersection = (p_t_k * p_g_k).sum()
                loss = 1 - ((2. * (intersection + self.smooth) * p_g_k.sum()) / (
                        (p_g_k.sum() + p_t_k.sum() + self.smooth) * ((p_g_k * p_g_k).sum())))
                line_loss += loss

        return line_loss / self.nbr_splitter


class Equipotential_learning(Base_class):
    def forward(self, prediction, class_label,mu=10,point=['A',21],line=['A',21]):
        type,kernel=point
        point_loss=Point_loss(kernel_size=kernel,type=type)(prediction,class_label)
        type, kernel = line
        line_loss=Equipotential_line_loss(kernel_size=kernel,type=type)(prediction,class_label,mu)

        return 0.02*point_loss+0.2*line_loss



if __name__=='__main__':
    input=torch.rand(1,21,512,512).cuda().float()
    one_hot=(torch.rand(1,21,512,512)>0.5).cuda().float()
    loss=Equipotential_learning(nbr_classes=19)
    print(loss(input,one_hot,mu=10,point=['A',21],line=['A',21]))






